Arcs from a Universal Dark-Matter Halo Profile

Navarro, Frenk, \& White have recently found numerically that the density profile of dark-matter halos can be described by a universal two-parameter function over a broad range of halo masses. The profile is singular, approaching the halo center with $\rho\propto r^{-1}$. It had been argued previously that radially distorted, gravitationally lensed images of background sources in galaxy clusters, so-called radial arcs, required a flat core in the cluster density profile. Such radial arcs have so far been detected in two galaxy clusters, in apparent contradiction with a singular density profile. I show here that the profile suggested by Navarro et al. can produce radial arcs despite its central singularity, and describe how the two parameters of the profile can be determined in clusters where radial and tangential arcs are observed. I then apply this analysis to the two clusters where radial arcs were detected. In both cases, the redshifts of the radial arcs are yet unknown, hence definitive conclusions on the profile parameters cannot yet be drawn. Numerically determined values for the parameters of cluster-sized halos can, however, be used to predict the range of the unknown arc redshifts, thus providing a direct observational test for the proposed density profile. A potential difficulty with the profile is that the radial magnification of tangential arcs is large, hence tangential arcs should be thick or their sources should be very thin in the radial direction.

==> aua.mac <==

% Plain TeX macro package
% Matthias Bartelmann, Jan. 30, 1996

\newif\ifPostScript
\newif\ifBoldFace
\newif\ifReferee
\newif\ifFrames

% ... set \PostScriptfalse here if postscript files should be ignored:

\PostScripttrue
\ifPostScript\input epsf.tex\fi

% ... set \BoldFacetrue here if bold-faced headlines requested:

\BoldFacefalse

% ... set \Refereetrue here if referee layout requested:

\Refereefalse

% ... set \Framestrue here if frames around figures requested:

\Framesfalse

% ... set \englishfalse here for german headings:

\newif\ifenglish\englishtrue%

% ... some general definitions:

\ifReferee
    \font\headfont=cmr10 at 10truept
\else
    \font\headfont=cmti10 at 10truept
\fi
\def\eventitle{}
\def\oddtitle{}
\ifReferee\relax\else%
    \headline={\headfont\ifnum\pageno=1\hss\else
        \ifodd\pageno\oddtitle\hss\folio\else
        \folio\hss\eventitle\fi\fi}
    \footline={\hss}\fi
\hfuzz=2pt\tolerance=500
\abovedisplayskip=3mm plus 6pt minus 4pt
\belowdisplayskip=3mm plus 6pt minus 4pt
\abovedisplayshortskip=0mm plus 6pt
\belowdisplayshortskip=2mm plus 4pt minus 4pt
\predisplaypenalty=0

% ... symbol definitions:

\def\sun{\hbox{$\odot$}}
\def\la{\mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$\sim$}}}\hbox{$<$}}}}
\def\ga{\mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$\sim$}}}\hbox{$>$}}}}
\def\sq{\hbox{\rlap{$\sqcap$}$\sqcup$}}
\def\degr{\hbox{$^\circ$}}
\def\arcmin{\hbox{$^\prime$}}
\def\arcsec{\hbox{$^{\prime\prime}$}}
\def\utw{\smash{\rlap{\lower5pt\hbox{$\sim$}}}}
\def\udtw{\smash{\rlap{\lower6pt\hbox{$\approx$}}}}
\def\fd{\hbox{$.\!\!^{\rm d}$}}
\def\fh{\hbox{$.\!\!^{\rm h}$}}
\def\fm{\hbox{$.\!\!^{\rm m}$}}
\def\fs{\hbox{$.\!\!^{\rm s}$}}
\def\fdg{\hbox{$.\!\!^\circ$}}
\def\farcm{\hbox{$.\mkern-4mu^\prime$}}
\def\farcs{\hbox{$.\!\!^{\prime\prime}$}}
\def\fp{\hbox{$.\!\!^{\scriptscriptstyle\rm p}$}}
\def\getsto{\mathrel{\hbox{\rlap{$\gets$}\hbox{\raise2pt\hbox{$\to$}}}}}
\def\lid{\mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$=$}}}\hbox{$<$}}}}
\def\gid{\mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$=$}}}\hbox{$>$}}}}
\def\sol{\mathrel{\hbox{\rlap{\hbox{\raise4pt\hbox{$\sim$}}}\hbox{$<$}}}}
\def\sog{\mathrel{\hbox{\rlap{\hbox{\raise4pt\hbox{$\sim$}}}\hbox{$>$}}}}
\def\lse{\mathrel{\hbox{\rlap{\hbox{\raise4pt\hbox{$<$}}}\hbox{$\simeq$}}}}
\def\gse{\mathrel{\hbox{\rlap{\hbox{\raise4pt\hbox{$>$}}}\hbox{$\simeq$}}}}
\def\grole{\mathrel{\hbox{\lower2pt\hbox{$<$}}\kern-8pt
    \hbox{\raise2pt\hbox{$>$}}}}
\def\leogr{\mathrel{\hbox{\lower2pt\hbox{$>$}}\kern-8pt
    \hbox{\raise2pt\hbox{$<$}}}}%
\def\loa{\mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$\approx$}}}\hbox{$<$}}}}
\def\goa{\mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$\approx$}}}\hbox{$>$}}}}
\def\cor{\mathrel{\hbox{$\widehat=$}}}
\def\bbbr{{\rm I\!R}}

% ... font definitions:
% ... vector fonts:

\font\kleinhalbcurs=cmmib10 scaled 833

% ... petit fonts:

\font\eightrm=cmr8
\font\eighti=cmmi8   \skewchar\eighti='177
\font\eightsy=cmsy8  \skewchar\eightsy='60
\font\eightbf=cmbx8
\font\eightsl=cmsl8
\font\eightit=cmti8
\font\eighttt=cmtt8  \hyphenchar\eighttt=-1

\font\sixrm=cmr6
\font\sixi=cmmi6     \skewchar\sixi='177
\font\sixsy=cmsy6    \skewchar\sixsy='60
\font\sixbf=cmbx6

\font\tenbf=cmb10
\font\bxfr=cmr10
\font\bxft=cmsl10
\font\bxfm=cmbx10

% ... definition of versal greek letters:  

\mathchardef\Gamma="0100
\mathchardef\Delta="0101
\mathchardef\Theta="0102
\mathchardef\Lambda="0103
\mathchardef\Xi="0104
\mathchardef\Pi="0105
\mathchardef\Sigma="0106
\mathchardef\Upsilon="0107
\mathchardef\Phi="0108
\mathchardef\Psi="0109
\mathchardef\Omega="010A

% definition of figure environment:

\newif\ifwid%
\def\frame#1#2#3{%
    \vbox{\ifFrames\hrule height#2\fi%
          \hbox{\ifFrames\vrule width#2\fi%
                \vbox{\vskip#1 #3}%
          \ifFrames\vrule width#2\fi}%
    \ifFrames\hrule height#2\fi}}%
\def\begfigwid#1#2\endfig{%
    \ifReferee%
        \setbox2=\vbox{\box2\bigskip #2}%
    \else%
    \par\widtrue%
    \ifPostScript%
        \setbox1=\vbox{$$\frame{0pt}{0.5pt}{%
                       \epsfxsize=15truecm\epsffile{#1}}$$#2}%
    \else%
        \setbox1=\vbox{$$\frame{1cm}{0.5pt}{%
                       \vbox to 0pt{\hsize=141truemm\hfill}}$$#2}%
    \fi%
    \dimen0 = \ht1%
    \advance\dimen0 by \dp1%
    \advance\dimen0 by 5\baselineskip%
    \advance\dimen0 by 0.4 truecm%
    \ifdim\dimen0 > \vsize%
        \pageinsert\box1\vfill\endinsert%
    \else%
        \dimen0 = \pagetotal%
        \ifdim\dimen0 < \pagegoal%
            \advance\dimen0 by \ht1%
            \advance\dimen0 by \dp1%
            \advance\dimen0 by 1.4 truecm%
            \ifdim\dimen0 > \vsize%
                  \topinsert\box1\endinsert%
            \else%
                  \vskip 1 truecm\box1\vskip 4 truemm%
            \fi%
      \else%
            \vskip 1 truecm\box1\vskip 4 truemm%
      \fi%
\fi\fi}%
\let\begfig=\begfigwid%

% ... figure captions:
% ... (centered if text occupies less than one line)

\def\figure#1#2{%
    \ifenglish\def\fcap{Figure}\else\def\fcap{Abbildung}\fi%
    \ifReferee%
        \noindent{\fcap\ts#1.--\ }\ignorespaces #2%
    \else%
        \ifwid%
            \smallskip%
            \setbox0 = \vbox{%
                \noindent\petit{\fcap\ts#1.--\ }%
                \ignorespaces#2%
                \smallskip%
                \count255=0\global\advance\count255 by \prevgraf}%
            \ifnum\count255 > 1%
                \box0%
            \else%
                \centerline{%
                    \petit{\fcap\ts#1.--\ }\ignorespaces#2}%
                \smallskip%
            \fi%
        \else%
            \setbox0 = \vbox{%
                \hsize=75truemm\noindent\petit{\fcap\ts#1.--\ }%
                \ignorespaces #2%
                \smallskip%
                \count255=0\global\advance\count255 by \prevgraf}%
            \box0%
        \fi%
    \fi}%

% ... table environment:
% ... table captions:

\def\tabcap#1#2{%
    \ifenglish\def\tcap{Table}\else\def\tcap{Tabelle}\fi%
    \smallskip\vbox{%
        \noindent\petit{\tcap\ts#1\unskip.--\ }%
        \ignorespaces #2\medskip}}%
\def\begtabfull{%
    \par%
    \ifvoid%
        \topins\bgroup\midinsert\medskip%
    \else%
        \bgroup\topinsert\medskip%
    \fi}%
\let\begtabfullwid=\begtabfull%
\def\endtab{%
    \endinsert\egroup\medskip\noindent}%
\def\begtabtest#1#2\endtab{%
    \par%
    \dimen0 = \hsize%
    \advance\dimen0 by -90 truemm%
    \advance\dimen0 by  -1 truecc%
    \relax\bgroup%
    \def\tabcap##1##2{%
        \vbox{\hsize=\dimen0\relax%
            \noindent\petit{\bf\tcap\ts##1\unskip.\ }%
            \ignorespaces##2\par}}%
    \topinsert\line{%
        \vbox{\hsize=90truemm\relax #1}%
        \hss#2\unskip}%
        \endinsert%
    \egroup\ignorespaces}%

% ... reference environment:

\def\begpet{%
    \vskip6pt\bgroup\petit}%
\def\endpet{%
    \vskip6pt\egroup}%
\def\begref#1{%
    \ifenglish\def\rcap{References}\else\def\rcap{Literatur}\fi%
    \sec{\rcap}\bgroup%
    \ifReferee\relax\else%
        \petit%
        \let\it  = \rm%
        \let\bf  = \rm%
        \let\sl  = \rm%
        \let\INS = N%
    \fi}%
\def\ref{%
    \par\noindent\hangindent=24.0pt\hangafter=1}%
\let\endref=\endpet%

% ...

\def\vec#1{%
    \hbox{%
        \textfont1   = \tamssm%
        \scriptfont1 = \kleinhalbcurs%
        \textfont0   = \bxfm%
        \scriptfont0 = \sevenbf%
        $#1$}}%

\def\tens#1{%
    \hbox{${\cal #1}$}}%

% ... smaller font for captions:

\def\petit{%
    \def\rm{\fam0\eightrm}%
    \def\it{\fam\itfam\eightit}%
    \def\sl{\fam\slfam\eightsl}%
    \def\bf{\fam\bffam\eightbf}%
    \def\tt{\fam\ttfam\eighttt}%
    \textfont0 = \eightrm%
    \textfont1 = \eighti%
    \textfont2 = \eightsy%
    \textfont\itfam = \eightit%
    \textfont\slfam = \eightsl%
    \textfont\bffam = \eightbf%
    \textfont\ttfam = \eighttt%
    \scriptfont0 = \sixrm%
    \scriptfont1 = \sixi%
    \scriptfont2 = \sixsy%
    \scriptfont\bffam = \sixbf%
    \scriptscriptfont0 = \fiverm%
    \scriptscriptfont1 = \fivei%
    \scriptscriptfont2 = \fivesy%
    \scriptscriptfont\bffam = \fivebf%
    \normalbaselineskip=9pt%
    \setbox\strutbox = \hbox{\vrule height7pt depth2pt width0pt}%
    \normalbaselines\rm%
    \def\vec##1{%
        \setbox0=hbox{$##1$}\hbox{\hbox to 0pt{%
            \copy0\hss}\kern0.45pt\box0}}}%
\let\ts=\thinspace%

% ... fonts for headlines:

\font\tafontr  = cmcsc10 scaled \magstep1%
\font\tafontt  = cmr10   scaled \magstep2%
\font\tafonts  = cmr7    scaled \magstep2%
\font\tafontss = cmr5    scaled \magstep2%
\font\tamt     = cmmi10  scaled \magstep2%
\font\tams     = cmmi10  scaled \magstep1%
\font\tamss    = cmmi10%
\font\tamssm   = cmmib10%
\font\tast     = cmsy10  scaled \magstep2%
\font\tass     = cmsy7   scaled \magstep2%
\font\tasss    = cmsy5   scaled \magstep2%
\font\tasyt    = cmex10  scaled \magstep2%
\font\tasys    = cmex10  scaled \magstep1%

\font\tbfontr  = cmcsc10 scaled \magstep1%
\font\tbfontt  = cmr10   scaled \magstep1%
\font\tbfonts  = cmr7    scaled \magstep1%
\font\tbfontss = cmr5    scaled \magstep1%
\font\tbst     = cmsy10  scaled \magstep1%
\font\tbss     = cmsy7   scaled \magstep1%
\font\tbsss    = cmsy5   scaled \magstep1%

\font\markfont = cmr10   scaled \magstep1%

\newbox\chsta%
\newbox\chstb%
\newbox\chstc%
\def\centerpar#1{%
    {\advance\hsize by-2\parindent%
        \rightskip = 0pt plus 4em%
        \leftskip  = 0pt plus 4em%
        \parindent = 0pt%
        \setbox\chsta = \vbox{#1}%
        \global\setbox\chstb = \vbox{%
            \unvbox\chsta\setbox\chstc=\lastbox%
            \line{\hfill\unhbox\chstc\unskip\unskip\unpenalty\hfill}}}%
    \leftline{\kern\parindent\box\chstb}}%

% ... headlines:

\def\chap#1{%
    \goodbreak%
    \ifReferee%
        \medskip%
    \else%
        \vskip24pt plus 6pt minus 4pt%
    \fi%
    \bgroup%
        \textfont0   = \tafontt%
        \scriptfont0 = \tafonts%
        \scriptscriptfont0=\tafontss%
        \textfont1=\tamt%
        \scriptfont1=\tams%
        \scriptscriptfont1=\tamss%
        \textfont2=\tast%
        \scriptfont2=\tass%
        \scriptscriptfont2=\tasss%
        \textfont3=\tasyt%
        \scriptfont3=\tasys%
        \scriptscriptfont3=\tenex%
        \baselineskip=18pt%
        \lineskip=18pt%
        \raggedright%
        \pretolerance=10000%
        \noindent%
        \ifReferee%
            \centerline{\tafontr\ignorespaces #1}%
        \else%
            \tafontt\ignorespaces #1%
        \fi%
        \vskip 7 truemm plus 6pt minus 4pt%
    \egroup%
    \noindent\ignorespaces}%
\def\sec#1{%
    \goodbreak%
    \vskip25 truept plus 4pt minus 4pt%
    \bgroup%
        \textfont0=\tbfontt %
        \scriptfont0=\tbfonts %
        \scriptscriptfont0=\tbfontss%
        \textfont1=\tams %
        \scriptfont1=\tamss %
        \scriptscriptfont1=\kleinhalbcurs%
        \textfont2=\tbst %
        \scriptfont2=\tbss %
        \scriptscriptfont2=\tbsss%
        \textfont3=\tasys %
        \scriptfont3=\tenex %
        \scriptscriptfont3=\tenex%
        \baselineskip=16pt%
        \lineskip=16pt%
        \raggedright%
        \pretolerance=10000%
        \noindent%
        \ifReferee%
            \centerline{\tbfontr\ignorespaces #1}%
        \else%
            \tbfontt\ignorespaces #1%
        \fi%
        \vskip 12 truept plus 4pt minus 4pt%
    \egroup%
    \noindent\ignorespaces}%
\def\subs#1{%
    \goodbreak%
    \vskip 15 truept plus 4pt minus 4pt%
    \bgroup%
        \noindent%
        \raggedright%
        \pretolerance=10000%
        \ifReferee\centerline{\bxfr\ignorespaces #1}%
        \else\bxft\ignorespaces #1\fi%
        \vskip 6 truept plus 4pt minus 4pt%
    \egroup%
    \noindent\ignorespaces}%
\def\subsubs#1{%
    \goodbreak%
    \vskip 15 truept plus 4pt minus 4pt%
    \bgroup%
        \sl%
        \noindent%
        \ignorespaces #1%
        \unskip.\ %
    \egroup%
    \ignorespaces}%

% ... footnote environment:

\def\footnoterule{%
    \kern-3pt%
    \hrule width 2 truecm%
    \kern2.6pt}%
\newcount\footcount%
\footcount = 0%
\def\advftncnt{%
    \advance\footcount by 1%
    \global\footcount = \footcount}%
\def\fonote#1{%
    \advftncnt%
    $^{\the\footcount}$%
    \begingroup%
        \petit%
        \def\textindent##1{%
            \hang\noindent\hbox to \parindent{##1\hss}\ignorespaces}%
        \vfootnote{$^{\the\footcount}$}{#1}%
    \endgroup}%

% ... acknowledgement:

\def\acknow#1{%
    \ifenglish%
        \def\acap{Acknowledgements}%
    \else%
        \def\acap{Danksagung}%
    \fi%
    \vskip11pt%
    \begingroup%
        \ifReferee\noindent\else\noindent{\sl\acap\/}.\fi%
        \ignorespaces #1%
        \vskip 6pt%
    \endgroup}%

% ... final message:

\newcount\sterne%
\outer\def\bye{%
    \bigskip\typeset%
    \sterne = 1%
    \ifx%
        \speciali\undefined%
    \else%
        \bigskip%
        Special characters created by the author%
        \loop\smallskip\noindent %
        Special character No\number\sterne:%
        \csname special\romannumeral\sterne\endcsname%
        \advance\sterne by 1%
        \global\sterne=\sterne%
        \ifnum\sterne < 11\repeat%
    \fi%
    \vfill\supereject\end}%
\def\typeset{%
    \centerline{\petit%
    This article was processed by the author using the \TeX\ %
    Macropackage aua.mac.}}%

% ... some A&A-like definitions for the title page:

\newif\ifauthor%
\def\MAINTITLE#1{\vfill\supereject\treset%
    \ifReferee\def\eventitle{}\else\def\eventitle{#1}\fi\chap{#1}}%
\def\SUBTITLE#1{%
    \vskip-1cm\chap{#1}}%
\def\AUTHOR#1{%
    \authortrue%
    \ifReferee\centerline{\tafontr #1}\else\noindent{\sl #1}\fi%
    \bigskip}%
\def\PRESADD#1{%
    \ifenglish%
        \def\pcap{Present address}%
    \else%
        \def\pcap{Derzeitige Anschrift}%
    \fi%
    \footnote{$^*$}{\petit\pcap:~#1}}%
\def\INSTITUTE#1{%
    \authorfalse%
    \noindent\hangindent=12pt\hangafter=1{#1}\bigskip}%
\def\DATE#1{%
    \ifReferee\relax\else\noindent{\rm #1}\bigskip\fi}%
\def\ABSTRACT#1{%
    \ifenglish%
        \def\zcap{Abstract}%
    \else%
        \def\zcap{Zusammenfassung}%
    \fi%
    \ifReferee%
	\centerline{\tafontr\zcap}\medskip\noindent%
        \ignorespaces#1%
    \else%
        \hbox{\vbox{\hsize=0.2\hsize\hfill}\vbox{\hsize=0.8\hsize%
        \noindent{\sl\zcap.~}#1}}%
    \fi%
    \medskip}%
\def\KEYWORDS#1{%
    \noindent\ifReferee{\it Subject headings:~}\else{\sl Key words:~}\fi%
    {#1}\medskip}%
\def\THESAURUS#1{%
    \ifReferee\relax\else%
    \noindent{\sl Thesaurus codes:~}{#1}\medskip\fi}%
\def\OFFPRINTS#1{%
    \footnote{}{{\sl Send offprint requests to:~}{#1}}}%
\def\at#1{%
    \ifauthor%
        $^{#1}$%
    \else%
        \par\noindent\hangindent=12pt\hangafter=1$^{#1}$%
    \fi}%
\def\maketitle{%
    \bigskip\hrule\bigskip}%

% ... redefinitions of headlines:

\newcount\anum\anum = 0        %
\newcount\bnum\bnum = 0         %
\newcount\cnum\cnum = 0      %
\newcount\rnum\rnum = 0%
\def\treset{\global\anum=0\global\footcount=0}%
\def\areset{\global\bnum=0}%
\def\breset{\global\cnum=0}%

\def\titlea#1{%
    \global\advance\anum by 1\areset%
    \ifReferee\def\oddtitle{}\else\def\oddtitle{#1}\fi%
    \sec{\the\anum.~#1}}%
\def\titleb#1{%
    \global\advance\bnum by 1\breset%
    \subs{\the\anum.\the\bnum.~#1}}%
\def\titlec#1{%
    \global\advance\cnum by 1%
    \subsubs{\the\anum.\the\bnum.\the\cnum.~#1}}%
\def\appendix#1{%
    \ifenglish%
       \def\xcap{Appendix}%
    \else%
       \def\xcap{Anhang}%
    \fi%
    \def\oddtitle{\xcap.~#1}\sec{\xcap.~#1}}%
\def\undertext#1{%
    \vtop{\hbox{#1}\kern 1pt \hrule}}%
\def\REF#1{%
    \global\advance\rnum by 1\ref{\the\rnum.~#1}}%
\def\nextline{%
    \unskip\nobreak\hfill\break}%

% ...

\def\begfigside#1#2\endfig{%
    \ifReferee\setbox2=\vbox{\box2\bigskip #2}\else%
    \par%
    \dimen0 = \hsize%
    \advance\dimen0 by -90 truemm%
    \advance\dimen0 by  -1 truecc%
    \relax%
    \bgroup%
        \def\figure##1##2{%
            \ifenglish%
                \def\fcap{Figure}%
            \else%
                \def\fcap{Abbildung}%
            \fi%
            \vbox{%
                \hsize = \dimen0\relax%
                \noindent\petit{\fcap\ts##1.--\ }%
                \ignorespaces ##2%
                \par}}%
        \midinsert\line{\vbox{%
            \hsize=90truemm\relax%
            \ifPostScript%
                \frame{0pt}{0.5pt}{%
                    \epsfxsize=\hsize\epsffile{#1}}%
            \else%
                \frame{1cm}{0.5pt}{%
                    \vbox to 0pt{\hsize=90truemm\hfill}}%
            \fi}%
            \hss#2\unskip}%
        \endinsert%
    \egroup\ignorespaces\fi}%

\def\begfigpage#1#2#3{%
    \pageinsert%
    \setbox0 = \vbox{%
        \ifenglish%
            \def\fcap{Fig}%
        \else%
            \def\fcap{Abb}%
        \fi%
        \smallskip\noindent\petit{\bf\fcap.\ts#2\ }%
        \ignorespaces #3}%
    \dimen0 = \vsize%
    \advance\dimen0 by -\ht0%
    \advance\dimen0 by -1cm%
    \ifPostScript%
        \setbox1 = \vbox{$$\frame{0pt}{0.5pt}{%
                       \epsfysize=\dimen0\epsffile{#1}}$$}%
    \else%
        \setbox1 = \vbox{$$\frame{0pt}{0.5pt}{\vbox to \dimen0{%
                       \hsize=141truemm\hfill}}$$}%
    \fi%
    \box1\vfill\box0\endinsert}%

\def\today{%
    \ifenglish%
        \number\day~%
        \ifcase\month%
            \or January  \or February\or March   \or April%
            \or May      \or June    \or July    \or August%
            \or September\or October \or November\or December%
        \fi%
        ~\number\year%
    \else%
        \number\day.~%
        \ifcase\month%
        \or Januar   \or Februar\or M\"arz  \or April%
        \or Mai      \or Juni   \or Juli    \or August%
        \or September\or Oktober\or November\or Dezember%
        \fi%
        ~\number\year%
    \fi}%

\def\captions{%
    \ifReferee%
        \vfill\eject\subs{Figure captions}%
        \box2
    \else%
        \relax%
    \fi}%

